First-degree prime ideals of composite extensions

Let $\mathbb{Q}(\alpha)$ and $\mathbb{Q}(\beta)$ be linearly disjoint number fields and let $\mathbb{Q}(\theta)$ be their compositum. We prove that the first-degree prime ideals of $\mathbb{Z}[\theta]$ may almost always be constructed in terms of the first-degree prime ideals of $\mathbb{Z}[\alpha]$ and $\mathbb{Z}[\beta]$, and vice-versa. We also classify the cases in which this correspondence does not hold, by providing explicit counterexamples. We show that for every pair of coprime integers $d,e \in \mathbb{Z}$, such a correspondence almost always respects the divisibility of principal ideals of the form $(e+d\theta)\mathbb{Z}[\theta]$, with a few exceptions that we characterize. Finally, we discuss the computational improvement of such an approach, and we verify the reduction in time needed for computing such primes for certain concrete cases.

==> MagmaCode.m <==
// ----------------------------------------------
// Functions
// ----------------------------------------------

Z := Integers(); Q := Rationals();
R<x> := PolynomialRing(Q);

function RandomIrreducible( _d ) // it returns a random irreducible monic polynomial of degree d over Q with coefficients in Coeffs
	local _Coeffs,_f;
	_Coeffs := [-100..100];
	repeat	
		_f := x^_d + &+[ Random(_Coeffs)*x^i : i in [0.._d-1] ];
	until IsIrreducible( _f );
	return _f;
end function;

function RandomNormal( _d ) // it returns a random irreducible and monic polynomial defining a degree-d normal extension over Q
//Warning: It works fast only for small values of d
	local _f;
	repeat	
		_f := RandomIrreducible( _d );
	until IsNormal(NumberField(_f));
	return _f;
end function;

function RootsModp( _f, _p ) // it returns the roots of f mod p
	local F, Rp, xp;
	F := GF(_p);
	Rp< xp > := PolynomialRing(F);
	return {r[1] : r in Roots( Rp!Coefficients( _f ) )};
end function;

function Ev( _X, _n ) // Evaluate an element _X in Z<a> under a->n
    local seq;
	seq := Eltseq( _X );
	return &+[ seq[i]*_n^(i-1) : i in [1..#seq] ];
end function;


// ----------------------------------------------
// Theoretical results
// ----------------------------------------------

f := R!RandomIrreducible(2);
g := R!RandomNormal(3);

Qa<a> := NumberField(f);
Qb<b> := NumberField(g);
Qt<t> := Compositum(Qa,Qb);

h := DefiningPolynomial(Qt);

repeat 
    d := Random([-100..100]);
    e := Random([-100..100]);
until GCD(d,e) eq 1;

X := e + d*t;

Xa := &+[(e+d*a)^(Degree(g)-i) * (-d)^i * Reverse(Coefficients(g))[i+1] : i in [0..Degree(g)] ];
Xb := &+[(e+d*b)^(Degree(f)-i) * (-d)^i * Reverse(Coefficients(f))[i+1] : i in [0..Degree(f)] ];

Norm(X) eq Norm(Xa) and Norm(X) eq Norm(Xb);

for p in PrimeDivisors(Z!Norm(X)) do
    Rf := RootsModp(f,p);
    Rg := RootsModp(g,p);
    Rh := RootsModp(h,p);
    // Existence
    Rh eq {_r+_s : _r in Rf, _s in Rg}; 
    // Divisibility
    {_t : _t in Rh | Z!Ev(h,_t) mod p eq 0} eq {_r+_s : _r in Rf,_s in Rg | Z!Ev(f,_r) mod p eq 0 and Z!Ev(g,_s) mod p eq 0}; 
end for;


// ----------------------------------------------
// Time testing || Warning: It takes many hours
// ----------------------------------------------

// ----------------------------------------------
// Degree-6 normal extensions
// ----------------------------------------------

n_repetitions := 10;

// Constructing test polynomials

f := [R!RandomNormal(2) : _tmp in [1..n_repetitions]];
g := [R!RandomNormal(3) : _tmp in [1..n_repetitions]];
h := [DefiningPolynomial(SplittingField([f[i],g[i]])) : i in [1..n_repetitions]];

// Testing blocks of p_size primes

p_size := 10^8;

for _e in [0..9] do _e;

_l := Max(p_size*(_e),1);
_u := p_size*(_e+1);

// Standard approach
time for i in [1..n_repetitions] do
    for p in PrimesInInterval(_l,_u) do
       tmp := RootsModp(h[i],p);
    end for;
end for;

// Composite approach
time for i in [1..n_repetitions] do
    for p in PrimesInInterval(_l,_u) do
       tmp := {_r+_s : _r in RootsModp(f[i],p), _s in RootsModp(g[i],p)};
    end for;
end for;

end for;


// ----------------------------------------------
// Smooth extensions
// ----------------------------------------------

n_repetitions := 10;

// Constructing test polynomials

repeat 

f1 := [R!RandomIrreducible(3) : _tmp in [1..n_repetitions]];
f2 := [R!RandomIrreducible(3) : _tmp in [1..n_repetitions]];
f3 := [R!RandomIrreducible(5) : _tmp in [1..n_repetitions]];
f4 := [R!RandomIrreducible(7) : _tmp in [1..n_repetitions]];
h := [];

S<y> := PolynomialRing(R);

for i in [1..n_repetitions] do
    ht := Evaluate(f1[i],y);

    for f in [f2[i],f3[i],f4[i]] do
	    g := Evaluate(f,y);
	    ht := Resultant(ht,Evaluate(f,x-y));
	    ht := Evaluate(ht,y);
end for;

h[i] := ht;
end for;

until &and[IsIrreducible(_h) : _h in h];

// Testing blocks of p_size primes

p_size := 10^5;

for _e in [0..9] do

_l := Max(p_size*(_e),1);
_u := p_size*(_e+1);

// Standard approach
S1 := [ 0 : i in [1..n_repetitions] ];
time for i in [1..n_repetitions] do
    for p in PrimesInInterval(_l,_u) do
       S1[i] +:= #RootsModp(h[i],p);
    end for;
end for;

// Composite approach
S2 := [ 0 : i in [1..n_repetitions] ];
time for i in [1..n_repetitions] do
    for p in PrimesInInterval(_l,_u) do
       S2[i] +:= #{ _r1+_r2+_r3+_r4 : _r1 in RootsModp(f1[i],p), _r2 in RootsModp(f2[i],p), _r3 in RootsModp(f3[i],p), _r4 in RootsModp(f4[i],p)};
    end for;
end for;

//Counting missing first-degree prime ideals
total1 := &+S1;
total2 := &+S2;
missing := total1-total2;

total1, total2, missing;

end for;
